User guide on Hopf bifurcation and time periodic orbits with pde2path

We explain the setup for using the pde2path libraries for Hopf bifurcation and continuation of branches of periodic orbits and give implementation details of the associated demo directories. See [Uecker, Comm. in Comp. Phys., 2019] for a description of the basic algorithms and the mathematical background of the examples. Additionally we explain the treatment of Hopf bifurcations in systems with continuous symmetries, including the continuation of traveling waves and rotating waves in O(2) equivariant systems as relative equilibria, the continuation of Hopf bifurcation points via extended systems, and some simple setups for the bifurcation from periodic orbits associated to critical Floquet multipliers going through +-1.

==> breathe/cmds1.m <==
%% demo breather, init 
close all; format compact; keep pphome; 
p=[]; al=0.11; bet=1; ga=6; del=0.01; D=2; s=0; par=[al bet ga del D s]; 
lx=50; pw=lx/4; nx=80; p=brinit(p,lx,nx,par,pw); plotsol(p); 
x=getpte(p);u=1./cosh(0.1*x');v=u;p.u0=[u;v];p.u0x=p.Dx*p.u0; % reference profile
%% converge to TW (here standing pulse) via freezing
nt=1e4; pmod=250; vmod=100; dt=0.25; vel=[];  t1=0; 
[p,t1,vel]=tintfreeze(p,t1,dt,nt,pmod,vel,vmod); 
%% gradually decrease del=par(4) to first find breather at delta approx 0.006, 
% which becomes unstable near del=0.0044
p.u(p.nu+4)=p.u(p.nu+4)-0.0005; p.u(p.nu+4), t1=0; vel=[]; 
[p,t1,vel]=tintfreeze(p,t1,dt,nt,pmod,vel,vmod); 
figure(7); clf; h=plot(vel(1,:),vel(2,:)); axis tight; p0=p; 
%% set up and continue extended stat system; 
p=setfn(p,'s1'); p.u0=p.u(1:p.nu); p.u0x=p.Dx*p.u0; % reset reference profile 
p.nc.nq=1;p.sw.qjac=1; p.fuha.qf=@qf;p.fuha.qfder=@qfder; % switch on constraints
p.nc.ilam=[4 6]; % set active pars to delta and s 
figure(2); clf; p.sol.ds=-1e-3; p.sw.spcalc=1; p=cont(p,20); % continue 
%% swibra to Hopf 
aux.nqnew=0; aux.dlam=0; % switch off steady constr., use trivial init. predictor
aux.nqh=1; aux.qfh=@qfh; aux.qfhder=@qfhjac; % switch on average speed constr. 
aux.tw=1e-3; % small weight of T in arclength useful here 
%aux.tl=30; indir='s1'; dir='h1b'; aux.xif=1000; fltol=5e-2; % quick 
aux.tl=50; indir='s1'; dir='h1'; aux.xif=1000; fltol=5e-2; % more accurate  
% use rather large fltol to ignore spurious (tl too small) bif with ga=1
p=hoswibra(indir,'hpt1',0.25,4,dir,aux); p.hopf.flcheck=1; p.hopf.jac=1; 
p.u0=p.u(1:p.nu); p.u0x=p.Dx*p.u0; % reset reference profile to prof.at HBP 
p.nc.ilam=4; p.hopf.ilam=6; p.file.smod=1; p.nc.dsmax=2; p.hopf.fltol=fltol; 
p.nc.tol=1e-6; p.sw.verb=0; p.hopf.bisec=5; p=cont(p,30); get
%% more bisections yield better localization of PD point (but bisec=5 also works) 
%p=loadp('h1','pt18'); p.hopf.fltol=5e-2; p.hopf.bisec=10; p=cont(p,10); 
%% period doubling from breather
huclean(p); ds=0.5; p=poswibra('h1','bpt1','pd1',ds); p.nc.tol=0.5; 
p.hopf.nqh=0; % switch off average speed constraints (allows better stepsizes) 
p.sw.bifcheck=0; p.hopf.flcheck=1; p.nc.dsmin=1e-3; p.sw.verb=0; 
p=cont(p,2); p.nc.tol=1e-2; p=cont(p,5); p.nc.tol=1e-6; p=cont(p,23); 
%% branch plotting
bf=3; pcmp=8; figure(bf); clf; plotbra('s1','pt20',bf,pcmp,'cl','k','fp',2, 'lp',12);
plotbra('h1','pt30',bf,pcmp,'cl','r','lab',[15,30]); 
xlabel('\delta'); ylabel('max(u_1)'); pause 
%%
bf=3; pcmp=8; figure(bf); clf; 
plotbra('h1','pt25',bf,pcmp,'cl','r','fp',12); 
plotbra('pd1','pt25',bf,pcmp,'cl','m','lab',[10 20],'fp',0); 
xlabel('\delta'); ylabel('max(u_1)');
%% soln plots
dir='h1'; pt='pt'; ind=[15 30]; 
for i=1:length(ind);
    q=loadp(dir, [pt mat2str(ind(i))]); 
    hoplot(q, 1,1,1); figure(1); view(10,70); xlabel('x'); ylabel('t'); 
    title(['u_1 at ' dir '/' [pt mat2str(ind(i))]]); shading interp;
    set(gca,'ZTick',[0 0.4 0.8]); figure(6); axis tight; pause 
end 
dir='pd1'; pt='pt'; ind=[10 20]; 
for i=1:length(ind);
    q=loadp(dir, [pt mat2str(ind(i))]); 
    hoplot(q, 1,1,1); figure(1); view(10,70); xlabel('x'); ylabel('t'); 
    title(['u_1 at ' dir '/' [pt mat2str(ind(i))]]); shading interp;
    set(gca,'ZTick',[0 0.4 0.8]); figure(6); axis tight; pause 
end 
%% Floquet checks and plots 
[muv1,muv2,ind,mo,h]=floqap('h1','pt15'); pause
[muv1,muv2,ind,mo,h]=floqap('h1','pt30'); pause
[muv1,muv2,ind,mo,h]=floqap('pd1','pt10'); pause 
[muv1,muv2,ind,mo,h]=floqap('pd1','pt20'); 

==> hopfdemos/brussel/bru1dcmds.m <==
close all; format compact; keep pphome; 
%% init, and cont of hom.steady branch 
ndim=1; dir='hom1d'; p=[]; lx=pi/1.4; nx=100; 
par=[0.95; 2.75; 1; 1; 0.01; 0.1; 1]; % a, b, c, d, Du, Dv, Dw 
p=bruinit(p,lx,nx,par,ndim); p=setfn(p,dir); p.sw.bifcheck=2;
p=initeig(p,4); p.nc.neig=[5, 5]; % init omv (compute guesses for eval shifts) 
p.sw.verb=2; p.nc.mu2=5e-3; p=cont(p,20); 
%% 2 steady bifs from BPs to Turing branches 
p=swibra('hom1d','bpt1','1ds1',0.01); p.nc.dsmax=0.05; p=cont(p,20);
p=swibra('hom1d','bpt2','1ds2',0.01); p.nc.dsmax=0.05; p=cont(p,20);
%% Hopf bifs from HBPs
para=4; ds=0.1; dsmax=0.2; xi=1e-3; nsteps=15; figure(2); clf; 
aux.tl=30; 
for bnr=1:3
switch bnr
 case 1; p=hoswibra('hom1d','hpt1',ds,para,'1dh1',aux); 
 case 2; p=hoswibra('hom1d','hpt2',ds,para,'1dh2',aux); p.hopf.smod=1; 
 case 3; p=hoswibra('hom1d','hpt3',ds,para,'1dh3',aux); 
end 
p.hopf.xi=xi; p.hopf.jac=1; p.nc.dsmax=dsmax; p.sw.verb=0; 
p=setbel(p,2,1e-4,5,@lss); t1=tic; p=cont(p,nsteps); toc(t1) 
end 
%% 2ndary Bifs  
para=4; ds=0.2; p.nc.dsmax=0.2; aux=[]; aux.tl=20; p=hoswibra('1ds1','hpt1',ds,para,'1ds1h1',aux); 
p.hopf.xi=1e-2; p.nc.dsmax=1; p.sw.verb=2; p=setbel(p,1,1e-4,5,@lss);
tic; p=cont(p,10); toc
% p=hoswibra('1ds2','hpt1',ds,para,'1ds2h1',aux); % quite similar 
%% plot BD, L^2
bpcmp=9; wnr=3; figure(wnr); clf
plotbra('hom1d','bpt3',3,bpcmp,'cl','k'); 
plotbra('1ds1','pt20',3,bpcmp,'cl','b'); 
plotbra('1ds2',3,bpcmp,'cl',[0 0.25 1]); 
plotbra('1dh1',3,bpcmp,'cl',[1 0.5 0],'lab',10); 
plotbra('1dh2',3,bpcmp,'cl',[1 0.5 0],'lab',[5,10]); 
plotbra('1dh3',3,bpcmp,'cl',[1 0.5 0],'lab',[5,10]); 
plotbra('1ds1h1','pt20',3,bpcmp,'lab',[10],'cl','r'); 
axis([2.77 3 2.9 3.9]);
xlabel('b'); ylabel('max(u)');
text(2.8,3.35,'h1','fontsize',14,'color',[1 0.5 0]); 
text(2.84,3.3,'h2','fontsize',14,'color',[1 0.5 0]);
text(2.96,3.35,'h3','fontsize',14,'color',[1 0.5 0]);
text(2.9,3.1,'s1','fontsize',14,'color','b');
text(2.89,3.32,'s1h1','fontsize',14,'color','r');
%% plot solns
plotsolf('1ds1','hpt1',1,2,1); figure(1); 
title('s1/hpt1'); xlabel('x'); ylabel('u_1'); pause; 
hoplotf('1dh1','pt10',1,1); figure(1); title('h1/pt10'); colormap cool; 
xlabel('x'); ylabel('t'); zlabel('u_1');  v=[30 60]; view(v); pause
hoplotf('1dh3','pt5',1,1); figure(1); title('h3/pt5'); colormap cool;  
xlabel('x'); ylabel('t'); zlabel('u_1');  view(v); pause
hoplotf('1ds1h1','pt10',1,1); figure(1); title('s1h1/pt10'); colormap cool; 
xlabel('x'); ylabel('t'); zlabel('u_1');  view(v);
%% stab check, init 
p=loadp('1ds1h1','pt10'); hoplot(p,1,1); dir='stab1d'; 
p.u(1:p.nu)=p.hopf.y(1:p.nu,1); u0=p.u(1:p.nu); p=setfn(p,dir);
ts=[]; t0=0; npp=50; pmod=50; smod=5; tsmod=1; nc=0; 
%% tint
nt=1500; [p,t0,ts,nc]=hotintxs(p,u0,t0,ts,npp,nt,nc,tsmod,pmod,smod,@nodalf,1); 
figure(4); clf; plot(ts(1,:), ts(2,:)); % point-vals
figure(5); clf; plot(ts(1,:), ts(3,:)); % difference in norm
set(gca,'FontSize',p.plot.fs); axis tight; 
xlabel('t'); ylabel('||u(t)-u_0||_{\infty}'); 
%% x-t plot: (see in ts if there's something interesting after np periods, then 
%               plot around there)
dir='stab1d'; wnr=2; cmp=1; incr=5; timesl=0; 
switch timesl % choose timelslice to plot
    case 0; si=0; nt=1*npp/smod; zti=[0.8 1.2]; yti=[0 5];  
    case 1; si=350; nt=2*npp/smod; zti=[1 1.5]; yti=[5 10 15 20 25 30 35 40 45 50]; 
    case 2; si=1300; nt=2*npp/smod; zti=[0.6 1.2 1.8]; yti=[150 155 160 165 170]; 
end
vv=[30,70]; tintplot1d(dir,si,incr,nt,wnr,cmp,vv);
colormap cool; shading interp; view(30,70); grid off;
set(gca,'YTick',yti); set(gca,'ZTick',zti);
xlabel('x'); ylabel('t'); zlabel('u_1')
%% (compute) and plot multipliers
aux.nfloq=100; muv1=floqap('1dh3','pt10',aux); 
%% check hploc, here near eigref(2)
p=loadp('hom1d','pt1','hploc_test'); p=hploc(p,2); 
para=4; ds=0.1; dsmax=0.2; xi=1e-3; figure(2); clf; aux.tl=30; 
p=hoswibra('hploc_test','hpt1',ds,para,'1dh1b',aux); 
p.hopf.xi=xi; p.hopf.jac=1; p.nc.dsmax=dsmax; p.sw.verb=0; p=cont(p,5);

==> hopfdemos/brussel/bru1dcmds_b.m <==
%% extension of bru1dcmds wrt bifs from periodic orbit 1dh1
close all; format compact; keep pphome; 
%% reload point from 1dh1 and run with more bisectionss
p=loadp('1dh1','pt10','1dh1b'); p.hopf.bisec=8; huclean(p); p=cont(p,20); 
%% bifurcations FROM 1dh1
ds=0.5; aux.sw=1; p=poswibra('1dh1b','bpt1','t1',ds,aux); 
p.sw.bifcheck=0; p.hopf.fltol=1e-2; % increase fl-tol due to large amplitude 
p.nc.tol=1e-3; p=cont(p,1); % do 1 step with large tol to get on bif.branch 
p.nc.tol=1e-8; p=cont(p,19); % decrease tol and continue further 
%%
ds=0.5; aux.sw=1; p=poswibra('1dh1b','bpt2','t2',ds,aux); 
p.sw.bifcheck=0; p.hopf.fltol=1e-2; p.nc.tol=1e-4; p=cont(p,2); 
p.nc.tol=1e-8; p=cont(p,100); 
%% plot BD, L^2
bpcmp=9; wnr=4; figure(wnr); clf; plotbra('hom1d','pt45',wnr,bpcmp,'cl','k'); 
plotbra('1dh1','pt30',wnr,bpcmp,'cl',[1 0.5 0]); 
plotbra('t1','pt30',wnr,bpcmp,'cl','r','lab',[10],'fp',0); 
%plotbra('t2','pt50',wnr,bpcmp,'cl','m','lab',[70 80 90],'fp',0); 
plotbra('t2','pt50',wnr,bpcmp,'cl','m','lab',[20 30 40],'fp',0); 
xlabel('b'), ylabel('||u||_\infty'); %axis([2.75 3.25 2.75 5]); 
%% soln and floquet plotting 
aux.nfloq=100; v=[15,60];
dir='1dh1'; pt='bpt1'; hoplotf(dir,pt,1,1); figure(1); title(['u1 at ' dir '/' pt]); 
colormap cool; shading interp; view(v); muv1=floqap(dir,pt,aux); pause 
pt='bpt2'; hoplotf(dir,pt,1,1); figure(1); title(['u1 at ' dir '/' pt]); 
colormap cool; shading interp; view(v); muv1=floqap(dir,pt,aux); pause
dir='t1'; pt='pt10'; hoplotf(dir,pt,1,1); figure(1); title(['u1 at ' dir '/' pt]); 
colormap cool; shading interp; view(v); muv1=floqap(dir,pt,aux); pause
%%
dir='t2'; pt='pt20'; hoplotf(dir,pt,1,1); figure(1); title(['u1 at ' dir '/' pt]); 
colormap cool; shading interp; view(v); muv1=floqap(dir,pt,aux); pause
pt='pt30'; hoplotf(dir,pt,1,1); figure(1); title(['u1 at ' dir '/' pt]); 
colormap cool; shading interp; view(v); muv1=floqap(dir,pt,aux); pause
pt='pt40'; hoplotf(dir,pt,1,1); figure(1); title(['u1 at ' dir '/' pt]); 
colormap cool; shading interp; view(v); muv1=floqap(dir,pt,aux); 

==> hopfdemos/brussel/bru2dcmds.m <==
close all; format compact; keep pphome; 
%% C1: init hom branch, with INITEIG, then use cont to find bifurcations 
Du=0.01; Dv=0.1; Dw=1; c=1; d=1; a=0.95; b=2.75; lx=pi/2;
ndim=2; dir='hom2d'; p=[]; nx=60; par=[a b c d Du Dv Dw]; 
p=bruinit(p,lx,nx,par,ndim); p=setfn(p,dir); p.sw.spcalc=0; p.nc.mu2=0.5e-2; 
p=initeig(p,4); p.nc.neig=[3, 3]; % init omv (compute guesses for eval shifts) 
p.sw.bifcheck=2;  p=cont(p,30); % cont with just 3 evals near 0 and near om1
%% C2: Bif from HPs, h1 
para=4; ds=0.1; dsmax=0.5; aux=[]; aux.tl=15; 
p=hoswibra('hom2d','hpt1',ds,para,'2dh1',aux); 
p.hopf.ax='unif'; % use same axis for all snapshots from Hopf orbit
p.hopf.fltol=1e-3; % poor accuracy of mu_1 due to coarse mesh in t! 
p.hopf.xi=1e-2; p.nc.dsmax=dsmax; 
AMG=1; p.sw.verb=3; p.hopf.flcheck=0; % set AMG=1 if ilupack available 
if ~AMG; p=setbel(p,1,1e-3,5,@lss); % bel significantly faster here 
else p=setilup(p,1e-3,50); p.fuha.blss=@lssAMG; end 
tic; p=cont(p,10); toc 
%% C3: steady bif to patterns; cont yields 2ndary Hopf
p=swibra('hom2d','bpt1','2ds1',0.01); p.sw.spcalc=1; p.nc.dsmax=0.01;
p.nc.dsmax=0.1; p=cont(p,2); % 2 initial steps 
p=meshada(p,'ngen',2); % then some mesh-adaption
p=pmcont(p,40); % use pmcont to avoid branch jumping
%% C4: 2ndary Hopf bifs from Turing branch 
aux=[]; aux.tl=15; ds=0.1; p=hoswibra('2ds1','hpt1',ds,para,'2ds1h1',aux); pause
p.file.smod=1; p.nc.dsmax=0.1; 
AMG=1; p.sw.verb=3; p.hopf.flcheck=0; 
if ~AMG; p=setbel(p,1,1e-3,5,@lss); % bel significantly faster here 
else p=setilup(p,1e-3,50); p.fuha.blss=@lssAMG; end 
p.nc.tol=1e-6; tic; p=cont(p,5); toc
%% C5: plot BD, L^2
bpcmp=11; wnr=3; figure(wnr); clf
plotbra('hom2d','hpt1',3,bpcmp,'cl','k'); 
plotbra('hom2d',3,bpcmp,'cl','k', 'lwst',2); 
plotbra('2dh1','pt10',3,bpcmp,'cl','r', 'lab',5); 
plotbra('2ds1','pt30',3,bpcmp,'cl','b'); 
plotbra('2ds1h1','pt5',3,bpcmp,'cl','m', 'lab',5,'lwst',2);
xlabel('b'); ylabel('max(u)');
axis([2.75 2.95 2.9 3.4]); set(gca,'XTick',[2.8 2.9]);
text(2.79,3.2,'s1h1','fontsize',16); text(2.84,3.2,'h1','fontsize',16);
text(2.76,3,'s1','fontsize',16);
%% C6: plot solns 
plotsolf('2ds1','hpt1',1,1,2); axis image; set(gca,'YTick',[-0.2 0.2]); 
aux.ytics=[]; aux.xtics=[]; aux.ztics=[1 1.5]; hoplotf('2ds1h1','pt5',4,1,aux);
%% C7: tint preparation 
p=loadp('2ds1h1','pt5'); hoplot(p,1,1); dir='stab1'; 
p.u(1:p.nu)=p.hopf.y(1:p.nu,1); u0=p.u(1:p.nu); p=setfn(p,dir);
ts=[]; t0=0; npp=50; nt=200; pmod=50; smod=5; tsmod=1; nc=0; 
%% C8: tint, repeat this cell for longer time integration 
nt=400; [p,t0,ts,nc]=hotintxs(p,u0,t0,ts,npp,nt,nc,tsmod,pmod,smod,@nodalf,1); 
%% C9: plot time-series and solns 
figure(4); clf; plot(ts(1,:), ts(2,:)); % point-vals
figure(5); clf; plot(ts(1,:), ts(3,:)); % difference in norm
set(gca,'FontSize',p.plot.fs); axis tight; 
xlabel('t'); ylabel('||u(t)-u_0||_{\infty}'); 
dir='stab1'; si=0; incr=100; nt=1*npp/smod; wnr=2; cmp=1; pstyle=2; 
ind=si:incr:7*incr; lay=[4 2]; notic=1; 
tintplot2d(dir,ind,wnr,cmp,pstyle,lay,notic);
%% C10: movie 
p=loadp('2ds1h1','pt5');  mov=homov(p,1,1); mymov2avi(mov,'m1');
% avconv -i m1.avi -q 10 -vf 'setpts=8*PTS' m1.ogv 
%% C11: plot multipliers (somewhat slow!) 
aux.nfloq=400; muv1=floqap('2ds1h1','pt5',aux); 

==> hopfdemos/brussel/bruHPCcmds.m <==
%% HP and BP continuations, first the wave (Turing-Hopf) branch  
p=hpcontini('hom1d','hpt1',1,'hpc1'); huclean(p); p.sw.bprint=2;p.plot.bpcmp=2; 
%[Ja,Jn]=hpjaccheck(p); pause % to check the correct impl. of hpjac 
p.sol.ds=-0.01; p.nc.lammax=1.25; p.nc.lammin=0.8; p0=p; p=cont(p,20); 
p=p0; p=setfn(p,'hpc1b'); p.sol.ds=-p.sol.ds; p=cont(p,20); % other direction 
%% check HP continuation 
p=hpcontexit('hpc1','pt5','t1'); % puts the HBP into dir 't1' 
p=hoswibra('t1','hpt1',ds,para,'t1h'); p.nc.lammax=3.5; p=cont(p,5); % continue
%% BP-cont for Turing: 
p=bpcontini('hom1d','bpt1',1,'bpc1'); p.sw.bprint=2; p.plot.bpcmp=2; 
p.sol.ds=-0.01; p.nc.lammin=0.8; p.nc.lammax=1.15; p0=p; p=cont(p,20); 
p=p0; p=setfn(p,'bpc1b'); p.sol.ds=-p.sol.ds; p=cont(p,20); % other direction 
%% check BP continuation 
p=bpcontexit('bpc1','pt5','t2'); % puts the BP into dir 't2'
p=swibra('t2','bpt1','t2b'); p.nc.lammax=3.5; p=cont(p,5); % swibra and cont
%% HP-cont for 'hopf'.branch 
p=hpcontini('hom1d','hpt2',1,'hpc2'); p.sw.bprint=2; p.plot.bpcmp=2; 
p.sol.ds=-0.01; p.nc.lammin=0.8; p.nc.lammax=1.25; p0=p; p=cont(p,20); 
p=p0; p=setfn(p,'hpc2b'); p.sol.ds=-p.sol.ds; p=cont(p,20); % other direction 
%% plot BD of b over a 
bpcmp=2; figure(3); clf; 
plotbra('hpc1',3,bpcmp,'cl','r','lab',3,'lms',0.1); plotbra('hpc1b',3,bpcmp,'cl','r'); 
plotbra('hpc2',3,bpcmp,'cl','m'); plotbra('hpc2b',3,bpcmp,'cl','m','lab',5,'lms',0.1); 
plotbra('bpc1',3,bpcmp,'cl','b','lab',3,'lms',0.1); plotbra('bpc1b',3,bpcmp,'cl','b'); 
axis([0.8 1.1 2.4 3.3]); xlabel('a'); ylabel('b'); 

==> hopfdemos/brussel/e2rsbru.m <==
function [p,idx]=e2rsbru(p,u)  % elements2refine selector as in pdejmps 
E=zeros(1,p.pdeo.grid.nElements); par=u(p.nu+1:end); f=nodalf(p,u); a=0; 
for i=1:1 % loop over the three components 
 ci=par(4+i); fi=f((i-1)*p.np+1:i*p.np); ui=u((i-1)*p.np+1:i*p.np); 
 E=E+p.pdeo.errorInd(ui,ci,a,fi); % sum up componentwise error-est. 
end
p.sol.err=max(max(E)); 
idx=p.pdeo.selectElements2Refine(E,p.nc.sig); % select triangles to refine

==> hopfdemos/cgl/auxcmds1.m <==
%% C1: change continuation param 
p=hoswiparf('1db1','pt28','c5b',5,0.1); clf(2); p.usrlam=0.25; p=cont(p,20);
%% C2: plot BD and solns 
bpcmp=6; pstyle=3; wnr=3; figure(wnr); clf; 
plotbraf('c5b','pt18',3,bpcmp); xlabel('c_5'); ylabel('T'); 
p=loadp('c5b','pt18'); plotana2(p,0,5,0.25,1,0.05,'b*',2,1); axis tight; 
hoplotf('1db1','pt28',1,1); figure(1); title('c_5=1'); % .. (some omissions) 
%% C3: mesh-refinement in t using TOM:  
p=loadp('1db2','pt10','1db1ref'); hoplot(p,4,1,1); 
% switch to nat.-parametr., and reset tolerances, then cont 
p=arc2tom(p); p.hopf.tau=[]; p.sol.ds=0.01; 
p.hopf.tom.AbsTol=5e-5; p.hopf.tom.RelTol=5e-4; p=cont(p,5); 
p.sw.para=4; p=tom2arc(p); p=cont(p,5); % switch back to arclength and cont
%% C4: mesh-refinement using hopftref
p=loadp('1db3','pt17','1db1ref'); 
% hogradinf(p); % info about max_t |udot| (here useless, since u is harmonic) 
p=hopftref(p,4); p=cont(p,5); % bisect 5 intervals after t=4 and cont 
%% C5: uniform mesh-refinement 
p=loadp('1db3','pt17','1db1ref'); fac=2.3; 
p=uhopftref(p,fac); p=cont(p,5); % increase # time-slices by fac, then cont  

==> hopfdemos/cgl/auxcmds2.m <==
%% C1: plotting of precomputed multipliers 
h=plotfloq('1db1','pt8'); 
%% C2: a posteriori compute and plot multipliers
aux=[];aux.wnr=6; aux.nfloq=10; 
[muv1,muv2]=floqap('1db2','pt10',aux); axis tight;
%% C3: this cell only if percomplex has been mexed
aux.wnr=8; [muv1,muv2]=floqpsap('1db2','pt10',aux);
%% C4: time-integration, preparations 
p=loadp('1db1','pt20'); hoplot(p,1,1); dir='stab1d1'; 
p.u(1:p.nu)=p.hopf.y(1:p.nu,1); u0=p.u(1:p.nu); p=setfn(p,dir);
ts=[]; t0=0; npp=50; nt=200; pmod=50; smod=5; tsmod=1; nc=0; 
%% C5: time-integration (repeat if necessary) 
[p,t0,ts,nc]=hotintxs(p,u0,t0,ts,npp,nt,nc,tsmod,pmod,smod,@nodalf,1); 
figure(4); clf; plot(ts(1,:), ts(2,:)); % plot values at selected point
figure(5); clf; plot(ts(1,:), ts(3,:)); % plot difference in norm
%% C6: x-t plot; see in ts if there's something interesting after np  
% periods, then plot around there
si=3*npp; incr=25; nt=5*npp/smod; wnr=2; cmp=1; vv=[30,70]; nt=15;
tintplot1d(dir,si,incr,nt,wnr,cmp,vv); 

==> hopfdemos/cgl/cGL1dcmds_red.m <==
close all; format compact; keep pphome; 
%% C1: init, and continuation of trivial branch 
ndim=1; dir='hom1d'; p=[]; lx=pi; nx=30; % domain size and spat.resolution 
par=[-0.05; 1; 0.1; -1; 1];  % r  nu  mu   c3  c5
p=cGLinit(p,lx,nx,par,ndim); p=setfn(p,dir); % initialization and dirname
p=cont(p,20); % continuation of (here) trivial branch, incl. bif-detec
%% C2: first 2 Hopf branches, run arclength from the start
para=4; ds=0.1; figure(2); clf;  
for bnr=1:2
    switch bnr
     case 1; p=hoswibra('hom1d','hpt1',ds,para,'1db1'); nsteps=20; 
     case 2; p=hoswibra('hom1d','hpt2',ds,para,'1db2'); nsteps=20; 
    end 
    p.hopf.jac=1; p.nc.dsmax=0.5; p.hopf.xi=0.05; p.file.smod=5; p.sw.verb=2; 
    p.hopf.flcheck=0; % switch for Floquet-comp: 0: off, 1:floq, 2: floqps 
    bw=1; beltol=1e-6; belimax=5; % border-width, bel-parameters 
    droptol=1e-3; AMGmaxit=50; % ilupack parameters (only needed if AMG=1) 
    AMG=0; % set AMG=1 if ilupack available 
    if ~AMG; p=setbel(p,bw,beltol,belimax,@lss); % use BEL without ilupack 
    else p=setbel(p,0,beltol,belimax,@lssAMG); p=setilup(p,droptol,AMGmaxit); 
    end 
    t1=tic; p=cont(p,nsteps); toc(t1) 
end 
%% C3: on branch 3, use tomsol for initial steps, then switch to arclength
ds=0.2; p=hoswibra('hom1d','hpt3',ds,3,'1db3'); 
p.hopf.xi=0.05; p.hopf.jac=1; p.nc.dsmax=0.25; 
p.hopf.tom.AbsTol=1e-4; p.hopf.tom.RelTol=1e-3; % tolerances for TOM 
p=cont(p,5); % do 5 steps in natural parametrization 
p.sw.para=4; % then switch to arclength 
if ~AMG; p=setbel(p,bw,beltol,belimax,@lss); % use BEL without ilupack 
else p=setbel(p,bw-1,beltol,belimax,@lssAMG); p=setilup(p,droptol,AMGmaxit); end 
tic; p=cont(p,15); toc
%% C4: plot BD, amplitude, L^2 
cmp=9; wnr=3; figure(wnr);clf;plotbra('hom1d',3,cmp,'lsw',4); % label only HBPs 
plotbra('1db1',3,cmp,'lab',[8,27]);  % ... some omissions
cmp=6; figure(wnr); clf; plotbra('1db1',3,cmp, 'lab',27, 'fp',1); % plot BD, T 
hoplotf('1db1','pt27',1,1); figure(1); title('1db1/pt27'); % plot solns 
%%
xlabel('x'); ylabel('t'); zlabel('u_1'); pause;
hoplotf('1db2','pt19',1,1); figure(1); title('b2/pt19'); 
xlabel('x'); ylabel('t'); zlabel('u_1'); pause; 
hoplotf('1db3','pt17',1,1); figure(1); title('b3/pt17'); 
xlabel('x'); ylabel('t'); zlabel('u_1');

==> hopfdemos/cgl/cGLinit.m <==
function p=cGLinit(p,lx,nx,par,ndim) % (generic) init routine for cGL problem 
p=stanparam(p); screenlayout(p); % set standard parameters and screenlayout 
p.fuha.sG=@sG; p.fuha.sGjac=@sGjac; p.sw.jac=1; % rhs and Jac
p.nc.neq=2; p.nc.ilam=1; p.fuha.outfu=@hobra; % number of eq, cont-param, output
switch ndim % domain and BC, depending on spatial dim 
  case 1; pde=stanpdeo1D(lx,2*lx/nx); p.vol=2*lx; p.x0i=10; % index for ts-plot
        bc=pde.grid.neumannBC('0'); % BC 
  case 2; pde=stanpdeo2D(lx,lx/2,2*lx/nx); p.vol=2*lx^2; p.x0i=30; 
        bc=pde.grid.robinBC('1','0'); 
  case 3; pde=stanpdeo3D(lx,lx/2,lx/4,2*lx/nx); p.vol=0.5*lx^3; p.x0i=200; 
        bc=pde.grid.robinBC('1','0'); 
        p.plot.ng=20; p.plot.lev=[-0.1 0.1]; % 3D specific plot settings 
        p.plot.levc={'blue','red'}; p.plot.alpha=0.5;         
end 
pde.grid.makeBoundaryMatrix(bc); p.nc.sf=1e3; p.pdeo=pde; % OOPDE setting of BC 
p.sw.sfem=-1; p.np=pde.grid.nPoints; p.nu=p.np*p.nc.neq; p.sol.xi=1/p.nu;  
p=setfemops(p); % setfemops calls oosetfemops in problem dir 
u=0*ones(p.np,1); v=u; p.u=[u;v; par]; % initial guess (here trivial) and pars 
p.usrlam=[-0.25 -0.2 -0.1 0 0.5  1 2 3];  % user-vals for output
p.plot.cm=hot; p.plot.bpcmp=9; % colormap for soln plot, comp.for branch-plot 
[p.u,res]=nloop(p,p.u);fprintf('first res=%g\n',res); % start-point for cont 
p.file.smod=10; p.sol.ds=0.1; p.nc.dsmax=0.5; % saving, stepsize, max stepsize 
p.sw.bifcheck=2; p.nc.neig=20; % method for bifcheck, and # Evals used 
p.nc.mu1=0.5; % be relaxed about possible bif-detection

==> hopfdemos/cgl/cmds1d.m <==
close all; format compact; keep pphome; 
%% C1: init, and continuation of trivial branch 
ndim=1; dir='hom1d'; p=[]; lx=pi/2; nx=30; % domain size and spat.resolution 
par=[-0.05; 1; 0.1; -1; 1];  % r  nu  mu   c3  c5
p=cGLinit(p,lx,nx,par,ndim); p=setfn(p,dir); % initialization and dirname
p.sw.verb=2; p=cont(p,20); % cont of (here) trivial branch, incl. bif-detec
%% C2: first 2 Hopf branches, run arclength from the start
para=4; ds=0.1; figure(2); clf;  aux=[]; %aux.tl=60; 
for bnr=1:2
    switch bnr
     case 1; p=hoswibra('hom1d','hpt1',ds,para,'1db1',aux); nsteps=30;
     case 2; p=hoswibra('hom1d','hpt2',ds,para,'1db2'); nsteps=20; 
    end 
    p.hopf.jac=1; p.nc.dsmax=0.5; p.hopf.xi=0.05; p.file.smod=5; p.sw.verb=2; 
    p.hopf.flcheck=2; % switch for Floquet-comp: 0: off, 1:floq, 2: floqps 
    bw=1; beltol=1e-6; belimax=5; % border-width, bel-parameters 
    droptol=1e-3; AMGmaxit=200; % ilupack parameters (only needed if AMG=1) 
    AMG=1; % set AMG=1 if ilupack available 
    if ~AMG; p=setbel(p,bw,beltol,belimax,@lss); % use BEL without ilupack 
    else p=setbel(p,bw,beltol,belimax,@lssAMG); p=setilup(p,droptol,AMGmaxit); 
    end 
    t1=tic; p=cont(p,nsteps); toc(t1) 
end 
%% C3: on branch 3, use tomsol for initial steps, then switch to arclength
ds=0.2; para=3; p=hoswibra('hom1d','hpt3',ds,para,'1db3'); 
p.hopf.xi=0.05; p.hopf.jac=1; p.nc.dsmax=0.25; 
p.hopf.tom.AbsTol=1e-4; p.hopf.tom.RelTol=1e-3; % tolerances for TOM 
p=cont(p,5); % do 5 steps in natural parametrization 
p.sw.para=4; % then switch to arclength 
if ~AMG; p=setbel(p,bw,beltol,belimax,@lss); % use BEL without ilupack 
else p=setbel(p,bw-1,beltol,belimax,@lssAMG); p=setilup(p,droptol,AMGmaxit); end 
tic; p=cont(p,15); toc
%% C4: plot BD, amplitude, L^2 
cmp=9;wnr=3; figure(wnr); clf; plotbra('hom1d',3,cmp,'lsw',4); % label only HBPs 
plotbra('1db1',3,cmp,'lab',[8,27]); plotbra('1db2',3,cmp, lab',[5,19],'cl','b'); 
plotbra('1db3', 3,cmp, 'lab', 17,'cl','r'); 
axis([-0.26 1.1 0 1.5]); xlabel('r'); ylabel('max(u)');
text(-0.2,0.05,'b1','fontsize',16);text(0.27,0.05,'b2','fontsize',16);
text(0.8,0.05,'b3','fontsize',16);
p=loadp('hom1d','hpt1'); k2=0; rstep=0.2; ms=10; plotana1(k2,rstep,'k*',1,ms); 
%% C5: plot BD, T 
cmp=6; wnr=3; figure(wnr); clf; 
plotbra('1db1','pt40',3,cmp, 'lab',27, 'fp',1); 
plotbra('1db2',3,cmp, 'lab', 19,'cl','b','fp',1); 
plotbra('1db3',3,cmp, 'lab', 17,'cl','r','fp',1); 
axis([-0.25 1.1 6.35 7.7]); xlabel('r'); ylabel('T'); 
% add comparison to analytical soln 
p=loadp('hom1d','hpt1'); k2=0; rstep=0.1; ms=7; plotana1(k2,rstep,'k*',2,ms); 
%% C6: plot solns 
hoplotf('1db1','pt27',1,1); figure(1); title('1db1/pt27'); 
xlabel('x'); ylabel('t'); zlabel('u_1'); pause;
hoplotf('1db2','pt19',1,1); figure(1); title('b2/pt19'); 
xlabel('x'); ylabel('t'); zlabel('u_1'); pause; 
%%
hoplotf('1db3','pt17',1,2); figure(1); title('b3/pt17'); 
xlabel('x'); ylabel('t'); zlabel('u_1');

==> hopfdemos/cgl/nodalf.m <==
function f=nodalf(p,u) % nonlinearity for cGL 
u1=u(1:p.np); u2=u(p.np+1:2*p.np); par=u(p.nu+1:end); % extract fields 
r=par(1); nu=par(2); mu=par(3); c3=par(4); c5=par(5); % and parameters 
ua=u1.^2+u2.^2; % aux variable |u|^2 
f1=r*u1-nu*u2-ua.*(c3*u1-mu*u2)-c5*ua.^2.*u1; 
f2=r*u2+nu*u1-ua.*(c3*u2+mu*u1)-c5*ua.^2.*u2; 
f=[f1;f2]; 

==> hopfdemos/cgl/oosetfemops.m <==
function p=oosetfemops(p) % FEM operators for cGL 
grid=p.pdeo.grid; % just a shorthand 
[K,M,~]=p.pdeo.fem.assema(grid,1,1,1); % assemble 'scalar' K and M 
[Q,~,~,~]=p.pdeo.fem.assemb(grid); % BC matrix 
sf=p.nc.sf;  % stiff spring factor to implement DBC  
N=sparse(grid.nPoints, grid.nPoints); % 0-matrix, another shorthand 
p.mat.K=[[K+sf*Q N];[N K+sf*Q]]; % build 2-comp. system K 
p.mat.M=kron([[1,0];[0,1]],M);   % and M 

==> hopfdemos/cgl/sG.m <==
function r=sG(p,u) % compute pde-part of residual
f=nodalf(p,u); r=p.mat.K*u(1:p.nu)-p.mat.M*f; 

==> hopfdemos/cgl/sGjac.m <==
function Gu=sGjac(p,u) % Jacobian for cGL 
n=p.np; [f1u,f1v,f2u,f2v]=njac(p,u); % the main work 
Fu=[[spdiags(f1u,0,n,n),spdiags(f1v,0,n,n)];  % put partial derivatives 
    [spdiags(f2u,0,n,n),spdiags(f2v,0,n,n)]]; % into (sparse) Jac 
Gu=p.mat.K-p.mat.M*Fu; % multiply by -M and add Laplacian 
end 

function [f1u,f1v,f2u,f2v]=njac(p,u) % local (no spat.derivatives) Jacobian 
u1=u(1:p.np); u2=u(p.np+1:2*p.np); par=u(p.nu+1:end);  % extract fields 
r=par(1); nu=par(2); mu=par(3); c3=par(4); c5=par(5);  % and parameters 
ua=u1.^2+u2.^2; 
f1u=r-2*u1.*(c3*u1-mu*u2)-c3*ua-4*c5*ua.*u1.^2-c5*ua.^2; 
f1v=-nu-2*u2.*(c3*u1-mu*u2)+mu*ua-4*c5*ua.*u1.*u2;
f2u=nu-2*u1.*(c3*u2+mu*u1)-mu*ua-4*c5*ua.*u1.*u2; 
f2v=r-2*u2.*(c3*u2+mu*u1)-c3*ua-4*c5*ua.*u2.^2-c5*ua.^2;  
end


==> hopfdemos/cglext/cGLinit.m <==
function p=cGLinit(p,lx,nx,par) % (generic) init routine for cGL problem 
p=stanparam(p); screenlayout(p); % set standard parameters and screenlayout 
p.nc.neq=2; p.sw.sfem=-1; 
p.fuha.sG=@sG; p.fuha.sGjac=@sGjac; p.fuha.e2rs=@e2rs; p.fuha.outfu=@hobra; 
switch length(lx)
    case 1; pde=stanpdeo1D(lx,2*lx/nx); p.vol=2*lx; p.ndim=1; 
    case 2; sw.sym=0; pde=stanpdeo2D(lx(1),lx(2),nx,nx,sw); p.vol=4*lx(1)*lx(2); p.ndim=2;
end
p.pdeo=pde; p.np=pde.grid.nPoints; p.nu=p.np*p.nc.neq; p.sol.xi=1/p.nu;  
p=setfemops(p); p.nc.ilam=1; p.sw.foldcheck=0; p.sw.bifcheck=2; 
p.nc.neig=20; p.nc.mu1=0.5; % be relaxed about possible bif-detection
p.nc.nsteps=20; p.usrlam=0:2:6; p.nc.lammax=8;  % user-vals for output
p.plot.auxdict={'r','\nu','\mu','c3','c5','s','\delta'}; 
p.plot.bpcmp=11; p.file.smod=10; p.sol.ds=0.1; p.nc.dsmax=0.5; % saving, stepsize, max stepsize 
u=zeros(p.np,1); v=u; p.u=[u;v; par]; % initial guess (here trivial) and pars 

==> hopfdemos/cglext/cmds1.m <==
%% cGL with NBC and time-periodic forcing and with/without fixed period T, 
% see nodalf.m and fofu.m for the forcing function 
close all; format compact; keep pphome; % clean up 
%% init, and continuation of trivial branch 
p=[]; lx=pi; nx=20;  
par=[-0.1; 1; 0.1; -1; 1; 0; 1;  0.5;    0.5];  
%    r,  nu,  mu, c3, c5, s,del, fo-ampl, forcing-cut 
p=cGLinit(p,lx,nx,par); dir='0a'; p=setfn(p,dir); % initialize  
%p.tcut=0.5; p.pa=0.5; % params for splitting of rhs, see fofu.m 
p.usrlam=[]; p.nc.dsmax=0.2; p=cont(p,20); % run 
%% bif at HBP1 
figure(2); clf; aux=[]; aux.dlam=0; aux.tl=40; nsteps=20; ds=0.1; 
dir='0a'; hp='hpt1'; ndir='sw1'; 
% aux.freeT=1; ilam=[]; % if T free, then no aux. param 
aux.freeT=0; ilam=2; % fix T, free nu 
p=hoswibra(dir,hp,ds,4,ndir,aux); p.nc.dsmax=0.4;
p=belon(p,2);   % switch on bel (bordered elimination) 
p.hopf.ilam=ilam; p=cont(p,nsteps); % free nu and go 
%% bif to SW at HBP2 
figure(2); clf; aux=[]; aux.dlam=0; aux.tl=40; ds=0.1; 
dir='0a'; hp='hpt2'; ndir='sw2'; nsteps=20; 
aux.freeT=0; ilam=[2]; % fix T, free nu 
p=hoswibra(dir,hp,ds,4,ndir,aux); p.hopf.ilam=ilam;
p.nc.dsmax=0.5; p=belon(p,2); p=cont(p,nsteps); 
%% plot BD, max 
cmp=11; wnr=3; figure(wnr); clf; plotbra('sw1','pt20',wnr,cmp, 'lab', 20); 
plotbra('sw2','pt20',wnr,cmp, 'lab', 20,'cl','r'); 
plotbra('t2','pt20',wnr,cmp, 'lab', 20,'cl','b'); 
xlabel('r'); ylabel('max(u)'); 
%% plot BD, nu
cmp=2; wnr=3; figure(wnr); clf; plotbra('sw1','pt20',wnr,cmp, 'lab', 20); 
plotbra('sw2','pt20',wnr,cmp, 'lab', 20,'cl','r'); 
plotbra('t2','pt20',wnr,cmp, 'lab', 20,'cl','b'); 
xlabel('r'); ylabel('\nu'); 
%% soln plots
v=[10, 50]; 
hoplotf('sw1','pt20',1,1); figure(1); view(v); title('u_1 at n1/20'); pause 
hoplotf('sw2','pt20',1,1); figure(1); view(v); title('u_1 at n2/20'); pause 
hoplotf('t2','pt20',1,1); figure(1); view(v); title('u_1 at n3/20'); 
%% use hoiniguess
p=loadp('0a','pt0','t2'); % load some steady point (for discr.data) 
huclean(p); nu=p.nu; p.u(nu+1)=-0.1; % reset some parameter as desired
T=2*pi; t=linspace(0,T,40); % create guesses for IC (incl. period T) 
ia1=0.0; ia2=0.1; % amplitudes for Iguess; ia2>0 needed here!!!
uv=ones(nu,1); % x-homo iguess, or choose the next line
x=getpte(p); x=x'; uv=[cos(x);cos(x)];  p.u(p.nu+1)=1; % an x-dependent guess
tl=length(t); u=zeros(nu,tl); 
for i=1:tl; u(:,i)=ia1+ia2*cos(t(i)+1)*uv; end
tausw=1; % 0=no tangent to iniguess (use u itself), 1: give tangent for u-vars, if 
%  desired adapt remaining vars afterwards. 
switch tausw; 
    case 0; aux=[]; aux.ds=0.1; p=poiniguess(p,t,u,aux); % 
    case 1; aux=[]; aux.ds=0.1; aux.tau=u; 
        p=poiniguess(p,t,u,aux); % variant with explicit tangent 
        p.hopf.tau(end-1)=-0.1; % reset some vars of tangent, here prim-cont param r; 
        % here dr<0 and ds>0 means that we aim to the left
end
p.tcut=0.5; p.pa=0.5; % params for splitting of rhs, see fofu.m 
p.hopf.freeT=0; p.hopf.ilam=2; % fix T and free nu 
p.sol.restart=0; % restart (and hence para=3, i.e., hopf.tau not used) would require more settings, 
% if desired/needed, rather use an explicit tau in hoiniguess  to control first step: 
p.usrlam=[]; p.hopf.xi=0.01; p.sw.verb=0; p.sw.bifcheck=0; 
p=cont(p,21); % go 
%% plot BD, nu
cmp=2; wnr=3; figure(wnr); clf; plotbra('t1','pt19',wnr,cmp, 'lab', 20); 
plotbra('t2','pt19',wnr,cmp, 'lab', 10,'cl','r'); xlabel('r'); ylabel('\nu'); 

==> hopfdemos/cglext/cmds1simple.m <==
%% cGL with NBC and time-periodic forcing and with/without fixed period T, 
% see nodalf.m and fofu.m for the forcing function 
close all; format compact; keep pphome; % clean up 
%% init, and continuation of trivial branch 
p=[]; lx=pi; nx=20;  
par=[-0.1; 1; 0.1; -1; 1; 0; 1;  0.5;    0.5];  
%    r,  nu,  mu, c3, c5, s,del, fo-ampl, forcing-cut 
p=cGLinit(p,lx,nx,par); dir='0a'; p=setfn(p,dir); % initialize  
%p.tcut=0.5; p.pa=0.5; % params for splitting of rhs, see fofu.m 
p.usrlam=[]; p.nc.dsmax=0.2; p=cont(p,20); % run 
%% bif at HBP1 
aux=[]; aux.dlam=0; aux.tl=40; aux.freeT=0; ilam=2; % fix T, free nu 
p=hoswibra('0a','hpt1',0.1,4,'n1',aux); p.nc.dsmax=0.4;
p=belon(p,2);   % switch on bel (bordered elimination) 
p.hopf.ilam=ilam; p=cont(p,20); % free nu and go 
%% bif to SW at HBP2 
figure(2); clf; aux=[]; aux.dlam=0; aux.tl=40; ds=0.1; 
dir='0a'; hp='hpt2'; ndir='sw2'; nsteps=20; 
aux.freeT=0; ilam=[2]; % fix T, free nu 
p=hoswibra(dir,hp,ds,4,ndir,aux); p.hopf.ilam=ilam;
p.nc.dsmax=0.5; p=belon(p,2); p=cont(p,nsteps); 
%% plot BD, max 
cmp=11; wnr=3; figure(wnr); clf; plotbra('sw1','pt20',wnr,cmp, 'lab', 20); 
plotbra('sw2','pt20',wnr,cmp, 'lab', 20,'cl','r'); 
plotbra('t2','pt20',wnr,cmp, 'lab', 20,'cl','b'); 
xlabel('r'); ylabel('max(u)'); 
%% plot BD, nu
cmp=2; wnr=3; figure(wnr); clf; plotbra('sw1','pt20',wnr,cmp, 'lab', 20); 
plotbra('sw2','pt20',wnr,cmp, 'lab', 20,'cl','r'); 
plotbra('t2','pt20',wnr,cmp, 'lab', 20,'cl','b'); 
xlabel('r'); ylabel('\nu'); 
%% soln plots
v=[10, 50]; 
hoplotf('sw1','pt20',1,1); figure(1); view(v); title('u_1 at n1/20'); pause 
hoplotf('sw2','pt20',1,1); figure(1); view(v); title('u_1 at n2/20'); pause 
hoplotf('n3','pt20',1,1); figure(1); view(v); title('u_1 at n3/20'); 
%% use poiniguess
p=loadp('0a','pt0','n3'); % load some steady point (for discr.data) 
huclean(p); nu=p.nu; p.u(nu+1)=-0.1; % reset some parameter as desired
T=2*pi; t=linspace(0,T,40); % create guesses for IC (incl. period T) 
ia1=0.0; ia2=0.1; % amplitudes for Iguess 
% uv=ones(nu,1); % x-homo iguess, or choose the next line
x=getpte(p); x=x'; uv=[cos(x);cos(x)];  p.u(p.nu+1)=1; % an x-dependent guess
tl=length(t); u=zeros(nu,tl); 
for i=1:tl; u(:,i)=ia1+ia2*sin(t(i))*uv; end
aux=[]; aux.ds=0.1; p=poiniguess(p,t,u,aux); % 
p.hopf.freeT=0; p.hopf.ilam=2; % fix T and free nu 
p.hopf.xi=0.01; p.sw.bifcheck=0; p=cont(p,21); % go 
%%


tausw=1; % 0=no tangent to iniguess (use u itself), 1: give tangent for u-vars, if 
%  desired adapt remaining vars afterwards. 
switch tausw; 
    case 0; aux=[]; aux.ds=0.1; p=poiniguess(p,t,u,aux); % 
    case 1; aux=[]; aux.ds=0.1; aux.tau=u; 
        p=poiniguess(p,t,u,aux); % variant with explicit tangent 
        p.hopf.tau(end-1)=-0.1; % reset some vars of tangent, here prim-cont param r; 
        % here dr<0 and ds>0 means that we aim to the left
end
p.tcut=0.5; p.pa=0.5; % params for splitting of rhs, see fofu.m 
p.hopf.freeT=0; p.hopf.ilam=2; % fix T and free nu 
p.sol.restart=0; % restart (and hence para=3, i.e., hopf.tau not used) would require more settings, 
% if desired/needed, rather use an explicit tau in hoiniguess  to control first step: 
p.usrlam=[]; p.hopf.xi=0.01; p.sw.verb=0; p.sw.bifcheck=0; 
p=cont(p,21); % go 
%% plot BD, nu
cmp=2; wnr=3; figure(wnr); clf; plotbra('t1','pt19',wnr,cmp, 'lab', 20); 
plotbra('t2','pt19',wnr,cmp, 'lab', 10,'cl','r'); xlabel('r'); ylabel('\nu'); 

==> hopfdemos/cglext/cmds2.m <==
%% cGL with pBC and time-periodic forcing and with/without fixed period T, 
% forcing in fofu.m, with amplitude p.pa. For p.pa\ne 0 a phase
% condition for SWs may not be necessary if the transl.invariance is lost, 
% but cont runs much better with PC 
close all; format compact; keep pphome; % clean up 
%% init, and continuation of trivial branch 
p=[]; lx=pi; nx=20; 
par=[-0.1; 1; 0.1; -1; 1; 0; 1;  0.5;    0.5];  
%    r,  nu,  mu, c3, c5, s,del, fo-ampl, forcing-cut 
p=cGLinit(p,lx,nx,par); dir='0b'; p=setfn(p,dir); p.nc.lammax=2; % initialize  
p.usrlam=[]; p.file.smod=5; p.nc.dsmax=0.2; 
p=box2per(p,1); p=cont(p,20); % switch on periodic BC and run 
%% bif at HBP1 (simple) 
figure(2); clf; aux=[]; aux.dlam=0; aux.tl=40; nsteps=20; ds=0.1; %aux.xi=0.1; 
dir='0b'; hp='hpt1'; ndir='sw1b'; aux.freeT=0; % fixed T 
p=hoswibra(dir,hp,ds,4,ndir,aux); p.nc.dsmax=0.4;
p=belon(p,2); p.hopf.ilam=2; p=cont(p,nsteps); % set nu free and go 
%% bif to SWs/TWs at HBP2; (TWs are approximate (modulated) TWs) 
figure(2); clf; aux=[]; aux.dlam=0; aux.tl=40; ds=0.1; 
dir='0b'; hp='hpt2'; nsteps=20; 
for sw=1:2
  switch sw
    case 1; aux.z=[1 -1i]; ndir='tw1'; pc=0; % TW 
    case 2; aux.z=[1 1]; ndir='sw2b'; pc=1;  % SW
  end
  if pc % SWs, need phase-condition, resp. can be enforced by PC 
   aux.nqh=1; aux.qfh=@qfh; aux.qfhder=@qfhjac;
   % aux.freeT=1; ilam=[6]; % if T free, then one aux. param (and 1 PC) 
   aux.freeT=0; ilam=[2 6]; % fix T, free nu, but still just 1 PC  
   p=hoswibra(dir,hp,ds,4,ndir,aux); 
   p.hopf.ilam=ilam; p.u0x=p.mat.Kx*p.hopf.tau(1:p.nu)'; % transl.phase cond   
  else % TW, no PC needed 
   aux.freeT=0;  p=hoswibra(dir,hp,ds,4,ndir,aux); 
   p.hopf.ilam=[2]; % fixed T, free nu
  end
  p.nc.dsmax=0.4; p.hopf.bisec=5; p.hopf.flcheck=1; 
  p.sw.bifcheck=0; p.hopf.sec=0; p.nc.tol=1e-6; %p.hopf.xi=0.001; 
  p=belon(p,3); p=cont(p,nsteps); %p.hopf.tau(end-3:end), getaux(p)'
end
%% plot BD, max 
cmp=11; wnr=3; figure(wnr); clf; plotbra('sw1b',wnr,cmp, 'lab', 20); 
plotbra('tw1',wnr,cmp,'cl','b','lab',20); 
plotbra('sw2b',wnr,cmp,'cl','r','lab',20); xlabel('r'); ylabel('max(u)'); 
%% plot BD, nu
cmp=2; wnr=3; figure(wnr); clf; plotbra('sw1b',wnr,cmp, 'lab', 20); 
plotbra('tw1',wnr,cmp, 'lab', 20,'cl','b'); 
plotbra('sw2b',wnr,cmp, 'lab', 20,'cl','r'); xlabel('r'); ylabel('\nu'); 
%% soln plots
v=[10, 50]; 
hoplotf('sw1b','pt20',1,1); figure(1); view(v); title('u_1 at p1/20'); pause 
%hoplotf('tw1','pt10',1,1); figure(1); view(v); pause 
hoplotf('tw1','pt20',1,1); figure(1); view(v); title('u_1 at p2a/20'); pause 
hoplotf('sw2b','pt20',1,1); figure(1); view(v); title('u_1 at p2b/20'); 
%% use hoiniguess
p=loadp('0b','pt0','t1b'); % load some steady point (for discr.data) 
huclean(p); nu=p.nu; p.u(nu+1)=-0.1; % reset some parameter as desired
T=2*pi; t=linspace(0,T,40); % create guesses for IC (incl. period T) 
ia1=0.0; ia2=0.1; % amplitudes for Iguess; ia2>0 needed here!!!
uv=ones(nu,1); % x-homo iguess, or choose the next line
%x=getpte(p); x=x(1:end-1)'; uv=[cos(x);cos(x)];  p.u(p.nu+1)=1; % an x-dependent guess
tl=length(t); u=zeros(nu,tl); 
for i=1:tl; u(:,i)=ia1+ia2*sin(t(i))*uv; end
tausw=1; % 0=no tangent to iniguess (use u itself), 1: give tangent for u-vars, if 
%  desired adapt remaining vars afterwards. 
switch tausw; 
    case 0; aux=[]; aux.ds=0.1; p=poiniguess(p,t,u,aux); % 
    case 1; aux=[]; aux.ds=0.1; aux.tau=u; 
        p=poiniguess(p,t,u,aux); % variant with explicit tangent 
        p.hopf.tau(end-1)=-0.1; % reset some vars of tangent, here prim-cont param r; 
        % here dr<0 and ds>0 means that we aim to the left
end
p.tcut=0.5; p.pa=0.5; % params for splitting of rhs, see fofu.m 
p.hopf.freeT=0; p.hopf.ilam=2; % fix T and free nu 
p.sol.restart=0; % restart (and hence para=3, i.e., hopf.tau not used) would require more settings, 
% if desired/needed, rather use an explicit tau in hoiniguess  to control first step: 
p.usrlam=[]; p.hopf.xi=0.01; p.sw.verb=0; p.sw.bifcheck=0; 
p=cont(p,21); % go 

==> hopfdemos/cglext/fofu.m <==
function f=fofu(p,u) % forcing function, using: 
% p.T=period (as set in hosrhs.m) and 
% p.t=current time (normalized to (0,1))
% with error catching for steady problem (or if forcing pars are not set) 
par=u(p.nu+1:end); 
try; pa=par(8); T=p.T; t=T*p.t; tc=par(9); catch; pa=0; T=0; t=0; tc=0; end 
x=getpte(p); n=p.nu/2; x=x(1:n)'; f=pa*tanh(10*(t-tc*T))*sin(x); 

==> hopfdemos/cglext/nodalf.m <==
function f=nodalf(p,u) % 'nonlinearity' for cGL (everything but diffusion)  
n=p.nu/2; u1=u(1:n); u2=u(n+1:2*n); par=u(p.nu+1:end); % extract fields 
r=par(1); nu=par(2); mu=par(3); c3=par(4); c5=par(5); % and parameters 
ua=u1.^2+u2.^2; % aux variable |u|^2 
c5=c5+fofu(p,u); % t-(and x)-dependent perturbation of c5;  
f1=r*u1-nu*u2-ua.*(c3*u1-mu*u2)-c5.*ua.^2.*u1; 
f2=r*u2+nu*u1-ua.*(c3*u2+mu*u1)-c5.*ua.^2.*u2; 
f=[f1;f2]; 

==> hopfdemos/cglext/oosetfemops.m <==
function p=oosetfemops(p) % FEM operators for cGL 
grid=p.pdeo.grid; % just a shorthand 
[K,M,~]=p.pdeo.fem.assema(grid,1,1,1); % assemble 'scalar' K and M 
p.mat.K=kron([[1,0];[0,1]],K); p.mat.M=kron([[1,0];[0,1]],M); % system K and M 
p.mat.M0=p.mat.fill'*p.mat.M; % we need M0 to transform the nonlinearity 
p.mat.K=filltrafo(p,p.mat.K); p.mat.M=filltrafo(p,p.mat.M); % transform of K and M 
switch p.ndim 
    case 1; p.mat.Kx=convection(p.pdeo.fem,p.pdeo.grid,1);
            p.mat.Kx=filltrafo(p,kron([[1,0];[0,1]],p.mat.Kx));   
    case 2; p.mat.Kx=convection(p.pdeo.fem,p.pdeo.grid,[1;0]);
            p.mat.Kx=filltrafo(p,kron([[1,0];[0,1]],p.mat.Kx));
            
end

==> hopfdemos/cglext/qfh.m <==
function q=qfh(p,y) % aux eqns in Hopf, here: sum up shifts wrt u0
n=p.nu; tl=size(p.hopf.y,2); q=0;  % phase constr, useful to define 'on average' 
u0x=p.u0x(1:p.nu); 
p.u0x=p.mat.Kx*p.hopf.y(1:p.nu,1); % update PC (makes cont more robust) 
for i=1:tl; u=y(1:n,i); q=q+u0x'*u; end 

==> hopfdemos/cglext/qfhjac.m <==
function q_u=qfhjac(p,y) % u_derivatives of qfh
tl=p.hopf.tl; n=p.nu; 
q_u=zeros(1,tl*p.nu);
u0x=p.u0x(1:p.nu);
for i=1:tl; q_u((i-1)*p.nu+1:i*p.nu)=u0x'; end % Jac of phase constr.

==> hopfdemos/cglext/sG.m <==
function r=sG(p,u) % compute pde-part of residual
par=u(p.nu+1:end); f=nodalf(p,u); 
r=p.mat.K*u(1:p.nu)-p.mat.M*f-par(6)*p.mat.Kx*u(1:p.nu); 

==> hopfdemos/cglext/sGjac.m <==
function Gu=sGjac(p,u)    % Jacobian for cGL, slight mod to use t
n=p.nu/2; [f1u,f1v,f2u,f2v]=njac(p,u); % the specifics 
Fu=[[spdiags(f1u,0,n,n),spdiags(f1v,0,n,n)];  % put partial derivatives 
    [spdiags(f2u,0,n,n),spdiags(f2v,0,n,n)]]; % into (sparse) F_u
Gu=p.mat.K-p.mat.M*Fu; % multiply by M and combine with Laplacian 
end 

function [f1u,f1v,f2u,f2v]=njac(p,u) % local (no spat.derivatives) Jacobian 
n=p.nu/2;
u1=u(1:n); u2=u(n+1:2*n); par=u(p.nu+1:end);  % extract fields 
r=par(1); nu=par(2); mu=par(3); c3=par(4); c5=par(5);  % and parameters 
ua=u1.^2+u2.^2; % aux variable |u|^2 
c5=c5+fofu(p,u); % t-(and x)-dependent perturbation of c5;  
f1u=r-2*u1.*(c3*u1-mu*u2)-c3*ua-4*c5.*ua.*u1.^2-c5.*ua.^2; 
f1v=-nu-2*u2.*(c3*u1-mu*u2)+mu*ua-4*c5.*ua.*u1.*u2;
f2u=nu-2*u1.*(c3*u2+mu*u1)-mu*ua-4*c5.*ua.*u1.*u2; 
f2v=r-2*u2.*(c3*u2+mu*u1)-c3*ua-4*c5.*ua.*u2.^2-c5.*ua.^2;  
end 

==> hopfdemos/cglpbc/cmds1d.m <==
close all; format compact; keep pphome; % clean up 
%% C1: init, and continuation of trivial branch 
p=[]; lx=pi; nx=50; par=[-0.1; 1; -0.5; -1; 1; 0; 1];  % r,nu,mu,c3,c5,s,del
p=cGLinit(p,lx,nx,par); dir='01D'; p=setfn(p,dir); % initialize  
p=box2per(p,1); p=cont(p,20); % switch on periodic BC and continue
%% C2: bif to SWs/TWs at HBP2; 
figure(2); clf; aux=[]; aux.dlam=0; dir='01D'; hp='hpt2'; nsteps=40;
for sw=1:2
  switch sw
    case 1; aux.z=[1 -2i]; ndir='1dtw1'; pc=0; % TW 
    case 2; aux.z=[1 0]; ndir='1dsw1'; pc=1;   % SW
  end
  if pc % SWs, need phase-condition, resp. can be enforced by PC 
   aux.nqh=1; aux.qfh=@qfh; aux.qfhder=@qfhjac;
   p=hoswibra(dir,hp,0.1,4,ndir,aux); 
   p.hopf.ilam=6; p.u0x=p.mat.Kx*p.hopf.tau(1:p.nu)'; % transl.phase cond
  else p=hoswibra(dir,hp,ds,4,ndir,aux);  end
  p.nc.dsmax=0.2;p.hopf.bisec=5;p.file.smod=1;p.sw.bifcheck=1;p=cont(p,nsteps); 
end
%% C3: TWswibra, speed s=om/k, HBP2 
aux.z=[1 -2i]; spar=6; kwnr=1; p=twswibra('01D','hpt2',spar,kwnr,'1dtw1b',aux); 
p.u0(1:p.nu)=p.tau(1:p.nu); p.u0=p.u0'; p.nc.mu2=0.1; 
p.u0x=p.mat.Kx*p.u0; p.u(1:p.nu)=p.u(1:p.nu)+0.01*p.tau(1:p.nu); 
p.nc.nq=1; p.nc.ilam=[1;6];  % 1 phase-cond, speed as second parameter
p.fuha.qf=@qf; p.sw.qjac=1; p.fuha.qfder=@qjac; 
p.sw.bprint=6; clf(2); p.nc.dsmax=0.05; p.sol.ds=0.03; p=cont(p,60); 
%% C4: secondary bif via hoswibra from TW-cont 
aux=[]; aux.dlam=0; aux.nqh=1; aux.nqnew=0; aux.tl=40; aux.qfh=@qfh; 
aux.qfhder=@qfhjac; p=hoswibra('1dtw1b','hpt2',0.04,4,'1dtw1bs1',aux); 
p.file.smod=2;  p.sw.bifcheck=0; p.hopf.ilam=6; p.nc.ilam=1; p=cont(p,80);
p=hoswibra('1dtw1b','hpt3',0.04,4,'1dtw1bs2',aux); 
p.hopf.ilam=6; p.nc.ilam=1; p.file.smod=2; p=cont(p,20);
%% better localization of bif on SW1 to allow poswibra
p=loadp('1dsw1','pt10'); p.sol.ds=0.01; p.nc.dsmax=0.02; p=cont(p,5); 
%% 
ds=0.1; aux=[]; aux.sw=1; p=poswibra('1dsw1','bpt2','pd1',ds,aux); p.sw.verb=0; pause
p.sw.bifcheck=1; p.hopf.fltol=1e-3; p.nc.tol=1e-6; p=cont(p,2); 

==> hopfdemos/gksspirals/nbc.m <==
function bc=nbc(p,u) % BC for model rot
b1=10; b2=0.01; % q-vals in \pa_n u+q*u=0 formulation 
c1=p.eqn.c(1); c2=p.eqn.c(end);  % diff. constants 
b1=b1*c1; b2=b2*c2; % org q-vals need to be multipl. by diff-const. 
enum=max(p.mesh.e(5,:)); % #ofboundary segments 
g=[0;0];q=[[b1 0]; [0 b2]];  
bc=gnbc(p.nc.neq,enum,q,g); % same BC on all bdry segments 

==> hopfdemos/gksspirals/rotinit.m <==
function p=rotinit(p,nx,par) % init for gksspirals-demo, legacy sfem=1 setting
p=stanparam(p); screenlayout(p); 
p.file.dircheck=0; p.nc.ilam=1; p.nc.neq=2; p.fuha.outfu=@hobra; 
p.fuha.sG=@sG;p.fuha.sGjac=@sGjac; % rhs
p.eqn.c=isoc([[0.01,0];[0,0.015]],2,1); % diffusion tensor (for setfemops) 
p.eqn.b=0; p.eqn.a=0; % no conv. or linear terms (put these into nodalf) 
p.fuha.bc=@nbc; p.fuha.bcjac=@nbc; % BCs 
p.mesh.geo=circgeo(1,nx); hmax=2/nx; p=stanmesh(p,hmax); 
p.sw.sfem=1; p.vol=2*pi; p.sw.bifcheck=2; p.nc.neig=20; 
p=setfemops(p); % here using legacy setfemops, diff
p.nu=p.np*p.nc.neq; p.sol.xi=1/p.nu; p.plot.pstyle=3; 
u=0*ones(p.np,1); v=u; p.u=[u;v]; p.u(p.nu+1:p.nu+length(par))=par; 
p.sol.ds=0.1; p.nc.dsmin=1e-8; p.nc.dsmax=0.1; p.file.smod=5; p.plot.cm=hot;
p.nc.imax=10; p.sw.para=1; p.nc.dsinciter=p.nc.imax/2; p.plot.bpcmp=0; 
r=resi(p,p.u); fprintf('inires=%g\n',norm(r,p.sw.norm));
[p.u,res]=nloop(p,p.u);fprintf('first res=%g\n',res); p.sw.jac=1; 

==> hopfdemos/kspbc4/cmds1.m <==
%% commands for 1D KS, incl. Hopf branches 
close all; keep pphome; 
%% C1: init and zero-branch 
al=0.42; m=0; par=[al; m; 0; 0];  % m=mass, par(3)=eps, par(4)=s (speed) 
p=[]; lx=2; nx=100;p=ksinit(p,nx,lx,par); p=setfn(p,'0'); % domain and discr
p.nc.mu1=10; p.nc.mu2=1; % large spacing of evals, be loose about localization  
p.nc.ilam=[1 3]; p=cont(p,40); % initial steps 
p.sol.ds=-0.001; p.nc.dsmax=0.001; % some more steps with smaller stepsize
p.nc.mu2=5; p=cont(p,20); p.file.smod=10; p=cont(p,10); 
%% C2: compute branches of steady patterns
for i=1:4
    is=mat2str(i); p=swibra('0',['bpt' is],is,i*0.01); 
    p.file.smod=20; p.sw.bifcheck=0; p=cont(p,5); % a few steps without PC 
    p.u0x=p.mat.Kx*p.u(1:p.nu); % set profile for transl-invariance 
    p.nc.nq=2; p.nc.ilam=[1 3 4]; p.tau=[p.tau; 0]; % now switch on PCs 
    p.sw.bifcheck=2; p.nc.dsmax=0.2; p.nc.tol=1e-6; p=cont(p,30+i*60); 
end 
%% C3: 1st Hopf bifurcation 
figure(2); clf; ds=0.1; clear aux; aux.dlam=0; aux.nqnew=0; aux.tl=30; 
aux.xif=0.1; aux.y0dsw=2; % use PDE to set d/dt u_0 for phase-constr. (in t)
aux.nqh=2; aux.qfh=@qfh; aux.qfhder=@qfhjac; % func handles to hopf constraints 
p=hoswibra('2','hpt1',ds,4,'h1',aux); p.nc.ilam=1; p.hopf.ilam=[3 4]; 
p.hopf.fltol=1e-2; p.hopf.nfloq=10; p.hopf.flcheck=2; p.sw.verb=0; 
p.hopf.sec=1; p.nc.tol=1e-6; p.nc.dsmax=0.3; p.file.smod=5; p=cont(p,1);
p.hopf.flcheck=1; p=cont(p,14); % floqps fails for larger amplitudes, 
% hence switch to floq: caution, only large multipliers seem correct
%% C4: uniform mesh-ref in t: increase # time-slices by fac, then cont 
%p=loadp('h1','pt5','h1ref'); fac=1.5; p=uhopftref(p,fac); p=cont(p,5); 
%% 2nd Hopf, with finer t-discret 
aux.tl=50; aux.xif=10; ds=0.1; aux.y0dsw=2; p=hoswibra('3','hpt1',ds,4,'h2',aux); 
p.nc.ilam=1; p.hopf.ilam=[3 4]; p.hopf.flcheck=0; p.hopf.fltol=1e-2; p.sw.verb=0;
p.hopf.sec=1; p.nc.dsmax=0.5; p.nc.dsmin=1e-4; p.file.smod=2; p.hopf.y0dsw=2; 
p.nc.tol=1e-2; p=cont(p,10); % first with large tol 
p.nc.tol=1e-4; p=cont(p,40); % decrease tol 
%% 3rd Hopf 
aux.tl=50; aux.xif=0.5; ds=0.1; p=hoswibra('4','hpt1',ds,4,'h3',aux); 
p.nc.ilam=1; p.hopf.ilam=[3 4]; p.hopf.flcheck=1; p.hopf.fltol=1e-1; p.sw.verb=0;
p.hopf.sec=1; p.nc.dsmax=0.5; p.file.smod=2; p.hopf.y0dsw=2; 
p.nc.tol=1e-1; p=cont(p,2); % start with very large tol, gradually decrease 
p.nc.tol=1e-2; p=cont(p,2); p.nc.tol=1e-3; p=cont(p,6); 
p.nc.tol=1e-6; p=cont(p,20); % decrease tol once we're on the Hopf branch
%% Multipliers 
[muv1,muv2,ind,h]=floqap('h1','pt10'); pause; 
[muv1,muv2,ind,h]=floqpsap('h2','pt4'); pause
[muv1,muv2,ind,h]=floqap('h3','pt30');
%% global BD plot 
pcmp=6; figure(3); clf; plotbra('0','pt70',3,pcmp,'cl','k','lsw',0);
plotbra('1','pt80',3,pcmp,'cl',p2pc('b1'));
plotbra('2','pt100',3,pcmp,'cl',p2pc('b2'));
plotbra('3','pt200',3,pcmp,'cl',p2pc('b3')); 
plotbra('1-1','pt80',3,pcmp,'cl',p2pc('r1')); 
xlabel('\alpha'); ylabel('max(u)');
%% local BD plot 
pcmp=6; figure(3); clf; pcmp=6; plotbra('2','pt100',3,pcmp,'cl',p2pc('b2')); 
plotbra('3','pt150',3,pcmp,'cl',p2pc('b3')); plotbra('4','pt150',3,pcmp,'cl',p2pc('b4')); 
plotbra('h1','pt15',3,pcmp,'cl','r','lab',[5,15]);
plotbra('h2','pt50',3,pcmp,'cl','m','lab',50,'lp',50);
plotbra('h3','pt30',3,pcmp,'cl',p2pc('br1'),'lab',30);
axis([0.005 0.06 9 25]); xlabel('\alpha'); ylabel('max(u)'); 
%% steady sol plots 
plotsol('2','hpt1'); title('2/hpt1'); xlabel([]); pause; 
plotsol('3','hpt1'); xlabel([]); title('3/hpt1'); pause
plotsol('4','hpt1'); title('4/hpt1'); 
%% Hopf soln plots
hoplotf('h1','pt5',1,1); figure(1); title('h1/pt5'); view(20,70); 
xlabel('x'); ylabel('t'); zlabel('u_1'); shading interp; pause;
hoplotf('h1','pt15',1,1); figure(1); title('h1/pt15'); view(20,70); 
xlabel('x'); ylabel('t'); zlabel('u_1');  shading interp; pause;
hoplotf('h2','pt50',1,1); figure(1); title('h2/pt50'); view(20,70); 
xlabel('x'); ylabel('t'); zlabel('u_1');  shading interp; pause
hoplotf('h3','pt30',1,1); figure(1); title('h3/pt30'); view(20,70); 
xlabel('x'); ylabel('t'); zlabel('u_1'); shading interp; 

==> hopfdemos/kspbc4/oosetfemops.m <==
function p=oosetfemops(p) % with filltrafo to transform to per.domain
gr=p.pdeo.grid; 
[K,M,~]=p.pdeo.fem.assema(gr,1,1,1); Kx=convection(p.pdeo.fem,gr,1);
p.mat.K=filltrafo(p,K); M=filltrafo(p,M); p.mat.Kx=filltrafo(p,Kx);
p.mat.M0=M; p.mat.M=M^2; % save M as M0 and redefine M for the 4th order setup

==> hopfdemos/kspbc4/qf.m <==
function q=qf(p,u) % mass (and phase) constraint for KS 
par=u(p.nu+1:end); u=u(1:p.nu); % extract pars and u-vars 
q=sum(p.mat.M0*u)/p.vol-par(2); % mass constraint 
if p.nc.nq==2; % if active, then add phase constraint
  if isfield(p,'u0x'); u0x=p.u0x(1:p.nu); else u0x=p.mat.Kx*p.u(1:p.nu); end
  q=[q;u0x'*u];
end 

==> hopfdemos/kspbc4/qfh.m <==
function q=qfh(p,y) % aux eqns in Hopf, here: sum up shifts wrt u0
par=p.u(p.nu+1:end); m=par(2); n=p.nu; 
q1=sum(p.mat.M0*y(1:n,1))/p.vol-m; % mass constraint (at initial slice) 
tl=size(p.hopf.y,2); q2=0;  % phase constr, useful to define 'on average' 
if isfield(p,'u0x'); u0x=p.u0x(1:p.nu); else u0x=p.mat.Kx*p.u(1:p.nu); end 
for i=1:tl; u=y(1:n,i); q2=q2+u0x'*u; end 
q=[q1;q2]; 

==> hopfdemos/kspbc4/sG.m <==
function r=sG(p,u) % KS in 4th order formulation
K=p.mat.K; M0=p.mat.M0; Kx=p.mat.Kx; par=u(p.nu+1:end); 
al=par(1); eps=par(3); s=par(4); u=u(1:p.nu); uxx=K*u; 
r=al*K*uxx-M0*uxx+0.5*M0*(Kx*(u.^2))+s*M0*(Kx*u)+eps; 

==> hopfdemos/mass-cons/cmds1d.m <==
close all; format compact; keep pphome; 
%% C1: init, and continuation of hom branch 
ndim=1; dir='hom1d'; p=[]; lx=pi; nx=100; % domain size and spat.resolution 
par=[1; 10; 0; 0; 1; 1];  % d1 d2 d3 m a1 b1
p=mcinit(p,lx,nx,par,ndim); p=setfn(p,dir); % initialization 
p.nc.nq=1; p.fuha.qf=@qf;  % 1 steady constraint (mass), and its func.handle
p.sw.qjac=1; p.fuha.qfder=@qfjac; % use analytical jac for q, and func.handle 
p.nc.xiq=0.1; p.nc.ilam=[5 6]; % weight of constr. in arclength, active vars 
p=cont(p,20);  % run the continuation 
%% C2: hopf with constraints, passed to hoswibra via aux vars in aux 
para=4; ds=0.005; aux=[]; aux.dlam=0; aux.nqnew=0; aux.tl=50; 
aux.xif=50; aux.pcfac=10;  % weight factors, see hostanparam  
aux.nqh=1; aux.qfh=@qfh; aux.qfhder=@qfhjac; % func.handles to hopf contraints 
for i=1:3; % continue for 15 steps, first three with large tol
  p=hoswibra('hom1d',['hpt' mat2str(i)],ds,para,['h' mat2str(i)],aux); 
  p.nc.ilam=5; p.hopf.ilam=6; p.sw.verb=0; p.hopf.sec=1; p.nc.dsmax=0.5; 
  p.file.smod=5; p.nc.tol=1e-2; p=cont(p,3); p.nc.tol=1e-4; p=cont(p,12); 
end
%% C3: time integrate from some point on Hopf orbit, preparations 
p=loadp('h2','pt15'); p.u(1:p.nu)=p.hopf.y(1:p.nu,1); % load Hopf point, and 
% adjust some settings; in particular store system stiffness matrix in p.mat.K 
dir='t1'; u0=p.u(1:p.nu); p=setfn(p,dir); p.plot.shading='interp'; 
ts=[]; t0=0; npp=50; nt=200; pmod=50; smod=2; tsmod=1; nc=0; 
par=p.u(p.nu+1:end); Ks=p.mat.K; p.mat.K=[[par(1)*Ks par(2)*Ks];[par(3)*Ks Ks]]; 
%% C4: time-integration (repeat if necessary) 
[p,t0,ts,nc]=hotintxs(p,u0,t0,ts,npp,nt,nc,tsmod,pmod,smod,@nodalf,1); 
%% C5: x-t plot (of both components)  
si=0; incr=4; vv=[30,70]; nt=50; 
tintplot1d(dir,si,incr,nt,1,1,vv); shading interp; xlabel('x'); ylabel('t'); title('u1(x,t)');
tintplot1d(dir,si,incr,nt,2,2,vv); shading interp; xlabel('x'); ylabel('t'); title('u2(x,t)');
%% C6: continue from result of tint; again hopf for decreasing alpha 
plotsol(p); p.sol.restart=1; p.sol.ds=-0.1; p.sw.para=2; % reset settings to 
% steady case, in particular restore scalar stiffness matrix (-Laplacian)
p.mat.K=Ks; p=rmfield(p,'hopf'); p=setfn(p,'hom1d2'); p=resetc(p); 
p.nc.nq=1; p.nc.ilam=[5 6]; p.fuha.headfu=@stanheadfu; p.fuha.ufu=@stanufu; 
p=cont(p,10); 
%% plot BD, 1-6=pars, 7=T, 8,9=max/min(u1), 10=L^2(u1), 11=mass, 12,13: max/min(u2)
bpcmp=6; wnr=3; figure(wnr); clf
switch bpcmp
    case 6; yl='\beta'; case 9;yl='min(u_1)'; case 11; yl='mass'; case 12;yl='max(u_2)'; 
end 
plotbra('hom1d','pt20',3,bpcmp,'lsw',3,'fp',6,'lp',20); % label only HBPs 
plotbra('h1','pt15',3,bpcmp,'lab',15,'cl','b');   
plotbra('h2','pt15',3,bpcmp,'lab',15,'cl','r');   
plotbra('h3','pt15',3,bpcmp,'lab',15,'cl','m');  
xlabel('\alpha'); ylabel(yl); 
%% plot solns 
v=[15,50]; 
hoplotf('h1','pt15',1,1); figure(1); title('u1 at h1/pt15'); shading interp; 
xlabel('x'); ylabel('t'); zlabel('u_1'); view(v); pause;
hoplotf('h1','pt15',1,2); figure(1); title('u2 at h1/pt15'); shading interp; 
xlabel('x'); ylabel('t'); zlabel('u_2'); view(v); pause;
hoplotf('h2','pt20',1,1); figure(1); title('u1 at h2/pt20'); shading interp; 
xlabel('x'); ylabel('t'); zlabel('u_1'); view(v); pause; 
hoplotf('h3','pt15',1,1); figure(1); title('u1 at h3/pt15'); shading interp; 
xlabel('x'); ylabel('t'); zlabel('u_1'); view(v); pause
hoplotf('h4','pt10',1,1); figure(1); title('h4/pt15'); 
xlabel('x'); ylabel('t'); zlabel('u_1'); view(v);
%% plot Floquets
[muv1,muv2,ind,mo,h]=floqap('h1','pt15');

==> hopfdemos/mass-cons/qf.m <==
function q=qf(p,u) % mass constraint int u1+u2 dx=0
M=p.mat.M(1:p.np,1:p.np); par=u(p.nu+1:end); m=par(4); 
u1=u(1:p.np); u2=u(p.np+1:2*p.np); q=sum(M*(u1+u2))/p.vol-m;

==> hopfdemos/mass-cons/qfh.m <==
function q=qfh(p,y) % aux eqns in Hopf, here: mass constraint 
M=p.mat.M(1:p.np,1:p.np); par=p.u(p.nu+1:end); m=par(4); q=0; 
for i=1:p.hopf.tl; % sum up masses, i.e., conserve m on average
  u1=y(1:p.np,i); u2=y(p.np+1:2*p.np,i); q=q+sum(M*(u1+u2))/p.vol-m;
end

==> hopfdemos/mass-cons/qfhjac.m <==
function qjac=qfhjac(p,y) % u-derivatives of qfh
qjac=zeros(1,p.hopf.tl*p.nu); j=p.mat.M(1:p.np,1:p.np)*ones(p.np,1)/p.vol; 
for i=1:p.hopf.tl;  % same derivative at each time slice 
    qjac((i-1)*p.nu+1:i*p.nu)=([j; j])'; 
end 

==> hopfdemos/pollution/pollcmds.m <==
%% script for Hopf bif in pollution model Wirl2000, here with diffusion 
close all; keep pphome 
%% C1: init and continue trivial branch 
p=[]; lx=pi/2; nx=40; par=[0.5 1 0.2 0 300]; % [del, pr, beta, a, ga]; 
p=pollinit(p,lx,nx,par); p=setfn(p,'FSS'); screenlayout(p); p.file.smod=2; 
p=initwn(p,2,1); p=initeig(p); p.nc.neig=[5 5]; % find guess for omega_1 
p.sw.bifcheck=2; p.sw.verb=2; p.nc.mu2=1e-3; % accuracy of Hopf detection 
p.nc.ilam=1; p.sol.ds=0.01; p.nc.dsmax=0.01; p=cont(p,20); % cont of FSS
%% C2: cont of Hopf branches 
para=4; ds=0.5; dsmax=1; xi=1e-2; figure(2); clf; aux=[]; aux.tl=25;  
for j=1:2
 switch j 
     case 1; p=hoswibra('FSS','hpt1',ds,para,'h1',aux); nsteps=15; 
     case 2; p=hoswibra('FSS','hpt2',ds,para,'h2',aux); nsteps=25; 
 end
p.hopf.xi=xi; p.hopf.jac=1; p.nc.dsmax=dsmax; p.hopf.y0dsw=0; 
p.file.smod=1; p.hopf.flcheck=2; % use floqps for multipliers 
p.usrlam=[0.5 0.6 0.7]; tic; p=cont(p,nsteps);  toc
end 
%% C3: plot the BD, data on branch is 
% par(1..5), T, min, max, |u(.,.)|_L^2, J_c(CSS) resp J_c(u_H), J_c(u_H(.+T/2))
%            6                            10                         11         
figure(3); clf; pcmp=10; % use var for plot-cmp for quick changing 
plotbra('FSS','pt20',3,pcmp,'cl','k'); 
plotbra('h2','pt25',3,pcmp,'cl','r','lab',[4,14]); 
plotbra('h2','pt25',3,11,'cl','r','tyun','--','lsw',0); 
plotbra('h1','pt16',3,pcmp,'cl','b', 'lab',4); 
axis([0.5 0.61 -0.05 0.35]); xlabel('\rho'); ylabel('J'); 
%% C4: solution plots for h1
hoplotf('h1','pt4',1,1); figure(1); title('h1/pt4'); 
xlabel('x'); ylabel('t');  zlabel('emissions'); pause
hoplotf('h1','pt4',1,2); figure(1); title('h1/pt4'); 
xlabel('x'); ylabel('t');  zlabel('stock'); pause
hoplotf('h1','pt4',1,5); figure(1); title('h1/pt4'); 
xlabel('x'); ylabel('t');  zlabel('J_c'); pause
hoplotf('h1','pt4',1,6); figure(1); title('h1/pt4'); 
xlabel('x'); ylabel('t');  zlabel('control'); 
%% C5: solution plots for h2
hoplotf('h2','pt14',1,1); figure(1); title('h2/pt14'); 
xlabel('x'); ylabel('t');  zlabel('emissions'); pause
hoplotf('h2','pt14',1,2); figure(1); title('h2/pt14'); 
xlabel('x'); ylabel('t');  zlabel('stock'); pause
hoplotf('h2','pt14',1,5); figure(1); title('h2/pt14'); 
xlabel('x'); ylabel('t');  zlabel('J_c'); pause
hoplotf('h2','pt14',1,6); figure(1); title('h2/pt14'); 
xlabel('x'); ylabel('t');  zlabel('control'); 
%% C6: illustrate full spectrum! 
p=loadp('FSS','pt0');
p.nc.neig=p.nu; r=resi(p,p.u); Gu=getGupde(p,p.u,r); 
[ineg,muv]=spcalc(Gu,p); 
%% C7: floqps works reasonably 
[muv1, muv2,ind,h]=floqpsap('h2','pt4'); fprintf('d(u_H)=%i\n',ind); 

==> hopfdemos/pollution/pollinit.m <==
function p=pollinit(p,lx,nx,par) % init-routine for pollution demo 
p=stanparam(p); p.nc.neq=4; p.sw.jac=0; % numerical Jac 
p.fuha.sG=@pollsG; p.fuha.jcf=@polljcf; % rhs, objective value, 
p.fuha.outfu=@pollbra; % customized output (including objective function(s)) 
p.d1=0.001; p.d2=0.2;  % diffusion constants 
h=2*lx/nx; pde=stanpdeo1D(lx,h); p.vol=2*lx; 
p.np=pde.grid.nPoints; p.nu=p.np*p.nc.neq; 
p.pdeo=pde; p.sw.sfem=-1; p=setfemops(p); 
p.sw.spcalc=0;  p.file.smod=10; p.sol.xi=0.005/p.np; p.plot.pstyle=5;
p.nc.dsmin=1e-6; p.nc.lammin=1e-10; p.nc.nsteps=150; p.plot.bpcmp=1; 
l1=-1; l2=-(par(2)+par(1)); % homogen. branch as initial guess 
z2=0.5*(1+par(1)-par(3)/(par(1)+par(2))); 
z1=z2*(1-z2); ov=ones(p.np,1);  u0=[z1*ov; z2*ov; l1*ov; l2*ov]; 
p.u=[u0; par']; p.nc.ilam=1; p.nc.imax=10; 
r=resi(p,p.u); fprintf('inires=%g\n',norm(r,'inf')); 
[p.u,res]=nloop(p,p.u); fprintf('first res=%g\n',res); 
plotsol(p,1,1,p.plot.pstyle); 

==> hopfdemos/pollution/polljcf.m <==
function jc=polljcf(p,u) % current value for pollution 
par=u(p.nu+1:end); pr=par(2); vp=par(3); ga=par(5);
y=u(1:p.np); z=u(p.np+1:2*p.np);l1=u(2*p.np+1:3*p.np); % extract soln-components
k=-(1+l1)/ga; c=k+ga*k.^2/2; jc=pr*y-vp*z-c; % compute k, then J 
